Pre-Training a Graph Recurrent Network for Language Representation

Transformer-based pre-trained models have gained much advance in recent years, becoming one of the most important backbones in natural language processing. Recent work shows that the attention mechanism inside Transformer may not be necessary, both convolutional neural networks and multi-layer perceptron based models have also been investigated as Transformer alternatives. In this paper, we consider a graph recurrent network for language model pre-training, which builds a graph structure for each sequence with local token-level communications, together with a sentence-level representation decoupled from other tokens. The original model performs well in domain-specific text classification under supervised training, however, its potential in learning transfer knowledge by self-supervised way has not been fully exploited. We fill this gap by optimizing the architecture and verifying its effectiveness in more general language understanding tasks, for both English and Chinese languages. As for model efficiency, instead of the quadratic complexity in Transformer-based models, our model has linear complexity and performs more efficiently during inference. Moreover, we find that our model can generate more diverse outputs with less contextualized feature redundancy than existing attention-based models.

==> model.py <==
import logging
import math
import torch
import torch.nn as nn
import torch.nn.functional as F
from torch import autograd


from fairseq import utils
from fairseq.models import (
    FairseqEncoder,
    FairseqEncoderModel,
    register_model,
    register_model_architecture,
)
from fairseq.models.transformer import DEFAULT_MIN_PARAMS_TO_WRAP, TransformerEncoder

from fairseq.modules import LayerNorm, PositionalEmbedding
from fairseq.modules.quant_noise import quant_noise as apply_quant_noise_


from fairseq.modules.fairseq_dropout import FairseqDropout

from fairseq.distributed import fsdp_wrap
from fairseq.modules.checkpoint_activations import checkpoint_wrapper
from fairseq.modules.transformer_sentence_encoder import init_bert_params

from .hub_interface import SlstmHubInterface
from fairseq.modules.quant_noise import quant_noise

logger = logging.getLogger(__name__)


@register_model("slstm")
class SlstmModel(FairseqEncoderModel):
    @classmethod
    def hub_models(cls):
        return {}

    def __init__(self, args, encoder):
        super().__init__(encoder)
        self.args = args

        self.apply(init_bert_params)

        self.classification_heads = nn.ModuleDict()

    @staticmethod
    def add_args(parser):
        """Add model-specific arguments to the parser."""
        parser.add_argument(
            "--encoder-layers", type=int, metavar="L", help="num encoder layers"
        )
        parser.add_argument(
            "--encoder-embed-dim",
            type=int,
            metavar="H",
            help="encoder embedding dimension",
        )
        parser.add_argument(
            "--encoder-ffn-embed-dim",
            type=int,
            metavar="F",
            help="encoder embedding dimension for FFN",
        )
        parser.add_argument(
            "--activation-fn",
            choices=utils.get_available_activation_fns(),
            help="activation function to use",
        )
        parser.add_argument(
            "--pooler-activation-fn",
            choices=utils.get_available_activation_fns(),
            help="activation function to use for pooler layer",
        )
        parser.add_argument(
            "--encoder-normalize-before",
            action="store_true",
            help="apply layernorm before each encoder block",
        )
        parser.add_argument(
            "--layernorm-embedding",
            action="store_true",
            help="add layernorm to embedding",
        )
        parser.add_argument(
            "--dropout", type=float, metavar="D", help="dropout probability"
        )
        parser.add_argument(
            "--attention-dropout",
            type=float,
            metavar="D",
            help="dropout probability for attention weights",
        )
        parser.add_argument(
            "--activation-dropout",
            type=float,
            metavar="D",
            help="dropout probability after activation in FFN",
        )
        parser.add_argument(
            "--pooler-dropout",
            type=float,
            metavar="D",
            help="dropout probability in the masked_lm pooler layers",
        )
        parser.add_argument(
            "--max-positions", type=int, help="number of positional embeddings to learn"
        )
        parser.add_argument(
            "--load-checkpoint-heads",
            action="store_true",
            help="(re-)register and load heads when loading checkpoints",
        )
        parser.add_argument(
            "--untie-weights-roberta",
            action="store_true",
            help="Untie weights between embeddings and classifiers in RoBERTa",
        )
        # args for "Reducing Transformer Depth on Demand with Structured Dropout" (Fan et al., 2019)
        parser.add_argument(
            "--encoder-layerdrop",
            type=float,
            metavar="D",
            default=0,
            help="LayerDrop probability for encoder",
        )
        parser.add_argument(
            "--encoder-layers-to-keep",
            default=None,
            help="which layers to *keep* when pruning as a comma-separated list",
        )
        # args for Training with Quantization Noise for Extreme Model Compression ({Fan*, Stock*} et al., 2020)
        parser.add_argument(
            "--quant-noise-pq",
            type=float,
            metavar="D",
            default=0,
            help="iterative PQ quantization noise at training time",
        )
        parser.add_argument(
            "--quant-noise-pq-block-size",
            type=int,
            metavar="D",
            default=8,
            help="block size of quantization noise at training time",
        )
        parser.add_argument(
            "--quant-noise-scalar",
            type=float,
            metavar="D",
            default=0,
            help="scalar quantization noise and scalar quantization at training time",
        )
        # args for "Better Fine-Tuning by Reducing Representational Collapse" (Aghajanyan et al. 2020)
        parser.add_argument(
            "--spectral-norm-classification-head",
            action="store_true",
            default=False,
            help="Apply spectral normalization on the classification head",
        )
        # args for Fully Sharded Data Parallel (FSDP) training
        parser.add_argument(
            "--min-params-to-wrap",
            type=int,
            metavar="D",
            default=DEFAULT_MIN_PARAMS_TO_WRAP,
            help=(
                "minimum number of params for a layer to be wrapped with FSDP() when "
                "training with --ddp-backend=fully_sharded. Smaller values will "
                "improve memory efficiency, but may make torch.distributed "
                "communication less efficient due to smaller input sizes. This option "
                "is set to 0 (i.e., always wrap) when --checkpoint-activations or "
                "--offload-activations are passed."
            )
        )

    @classmethod
    def build_model(cls, args, task):
        """Build a new model instance."""

        # make sure all arguments are present
        base_architecture(args)

        if not hasattr(args, "max_positions"):
            args.max_positions = args.tokens_per_sample

        encoder = SlstmEncoder(args, task.source_dictionary)
        return cls(args, encoder)

    def forward(
        self,
        src_tokens,
        features_only=False,
        return_all_hiddens=False,
        classification_head_name=None,
        **kwargs,
    ):
        if classification_head_name is not None:
            features_only = True

        x, xleft, xright, extra = self.encoder(src_tokens, features_only, return_all_hiddens, **kwargs)

        if classification_head_name is not None:
            extra = self.classification_heads[classification_head_name](extra)

        return x, xleft, xright, extra

    def get_normalized_probs(self, net_output, log_probs, sample=None):
        """Get normalized probabilities (or log probs) from a net's output."""
        logits = net_output[0].float()
        if log_probs:
            return F.log_softmax(logits, dim=-1)
        else:
            return F.softmax(logits, dim=-1)

    def register_classification_head(
        self, name, num_classes=None, inner_dim=None, use_dense=True, **kwargs
    ):
        """Register a classification head."""
        if name in self.classification_heads:
            prev_num_classes = self.classification_heads[name].out_proj.out_features
            prev_inner_dim = self.classification_heads[name].dense.out_features
            if num_classes != prev_num_classes or inner_dim != prev_inner_dim:
                logger.warning(
                    're-registering head "{}" with num_classes {} (prev: {}) '
                    "and inner_dim {} (prev: {})".format(
                        name, num_classes, prev_num_classes, inner_dim, prev_inner_dim
                    )
                )
                
        self.classification_heads[name] = SlstmClassificationHead(
            input_dim=self.args.encoder_embed_dim,
            inner_dim=inner_dim or self.args.encoder_embed_dim,
            num_classes=num_classes,
            use_dense=use_dense,
            activation_fn=self.args.pooler_activation_fn,
            pooler_dropout=self.args.pooler_dropout,
            q_noise=self.args.quant_noise_pq,
            qn_block_size=self.args.quant_noise_pq_block_size,
            do_spectral_norm=self.args.spectral_norm_classification_head,
        )


    @property
    def supported_targets(self):
        return {"self"}

    @classmethod
    def from_pretrained(
        cls,
        model_name_or_path,
        checkpoint_file="model.pt",
        data_name_or_path=".",
        bpe="sentencepiece",
        **kwargs,
    ):
        from fairseq import hub_utils

        x = hub_utils.from_pretrained(
            model_name_or_path,
            checkpoint_file,
            data_name_or_path,
            archive_map=cls.hub_models(),
            bpe=bpe,
            load_checkpoint_heads=True,
            **kwargs,
        )

        return SlstmHubInterface(x["args"], x["task"], x["models"][0])

    def upgrade_state_dict_named(self, state_dict, name):
        prefix = name + "." if name != "" else ""

        # rename decoder -> encoder before upgrading children modules
        for k in list(state_dict.keys()):
            if k.startswith(prefix + "decoder"):
                new_k = prefix + "encoder" + k[len(prefix + "decoder") :]
                state_dict[new_k] = state_dict[k]
                del state_dict[k]

        # rename emb_layer_norm -> layernorm_embedding
        for k in list(state_dict.keys()):
            if ".emb_layer_norm." in k:
                new_k = k.replace(".emb_layer_norm.", ".layernorm_embedding.")
                state_dict[new_k] = state_dict[k]
                del state_dict[k]

        # upgrade children modules
        super().upgrade_state_dict_named(state_dict, name)

        # Handle new classification heads present in the state dict.
        current_head_names = (
            []
            if not hasattr(self, "classification_heads")
            else self.classification_heads.keys()
        )
        keys_to_delete = []
        for k in state_dict.keys():
            if not k.startswith(prefix + "classification_heads."):
                continue

            head_name = k[len(prefix + "classification_heads.") :].split(".")[0]
            num_classes = state_dict[
                prefix + "classification_heads." + head_name + ".out_proj.weight"
            ].size(0)
            inner_dim = state_dict[
                prefix + "classification_heads." + head_name + ".dense.weight"
            ].size(0)

            if getattr(self.args, "load_checkpoint_heads", False):
                if head_name not in current_head_names:
                    self.register_classification_head(head_name, num_classes, inner_dim)
            else:
                if head_name not in current_head_names:
                    logger.warning(
                        "deleting classification head ({}) from checkpoint "
                        "not present in current model: {}".format(head_name, k)
                    )
                    keys_to_delete.append(k)
                elif (
                    num_classes
                    != self.classification_heads[head_name].out_proj.out_features
                    or inner_dim
                    != self.classification_heads[head_name].dense.out_features
                ):
                    logger.warning(
                        "deleting classification head ({}) from checkpoint "
                        "with different dimensions than current model: {}".format(
                            head_name, k
                        )
                    )
                    keys_to_delete.append(k)
        for k in keys_to_delete:
            del state_dict[k]

        # Copy any newly-added classification heads into the state dict
        # with their current weights.
        if hasattr(self, "classification_heads"):
            cur_state = self.classification_heads.state_dict()
            for k, v in cur_state.items():
                if prefix + "classification_heads." + k not in state_dict:
                    logger.info("Overwriting " + prefix + "classification_heads." + k)
                    state_dict[prefix + "classification_heads." + k] = v


class SlstmLMHead(nn.Module):
    """Head for masked language modeling."""

    def __init__(self, embed_dim, output_dim, activation_fn, weight=None):
        super().__init__()
        self.dense = nn.Linear(embed_dim, embed_dim)
        self.activation_fn = utils.get_activation_fn(activation_fn)
        self.layer_norm = LayerNorm(embed_dim)

        if weight is None:
            weight = nn.Linear(embed_dim, output_dim, bias=False).weight
        self.weight = weight
        self.bias = nn.Parameter(torch.zeros(output_dim))

    def forward(self, features, masked_tokens=None, **kwargs):

        if masked_tokens is not None:
            features = features[masked_tokens, :]

        x = self.dense(features)
        x = self.activation_fn(x)
        x = self.layer_norm(x)

        x = F.linear(x, self.weight) + self.bias
        return x


class SlstmClassificationHead(nn.Module):
    """Head for sentence-level classification tasks."""

    def __init__(
        self,
        input_dim,
        inner_dim,
        num_classes,
        use_dense,
        activation_fn,
        pooler_dropout=0.1,
        q_noise=0,
        qn_block_size=8,
        do_spectral_norm=False,
    ):
        super().__init__()
        self.dense = nn.Linear(input_dim, inner_dim)
        self.use_dense = use_dense
        self.activation_fn = utils.get_activation_fn(activation_fn)
        self.dropout = nn.Dropout(p=pooler_dropout)
        self.out_proj = apply_quant_noise_(
            nn.Linear(inner_dim, num_classes), q_noise, qn_block_size
        )


    def forward(self, features, **kwargs):
        # x = features[:, 0, :]  # take <s> token (equiv. to [CLS])
        ###already use global node
        if self.use_dense:
            x = self.dropout(features)
            x = self.dense(x)
            x = self.activation_fn(x)
            x = self.dropout(x)
            x = self.out_proj(x)
        else:
           x = self.dropout(features) 
           x = self.activation_fn(x)
           x = self.out_proj(x)
        return x


class SlstmEncoder(FairseqEncoder):
    """SLSTM encoder."""
    def __init__(self, args, dictionary):
        super().__init__(dictionary)

        base_architecture(args)
        self.args = args
        embed_tokens = self.build_embedding(len(dictionary), args.encoder_embed_dim, dictionary.pad())
        self.embed_tokens = embed_tokens
         
        self.dropout = args.dropout
        self.slstm_kernel_size = args.slstm_kernel_size # window size for node neighbors
        self.padding_idx = embed_tokens.padding_idx
        self.pos_g2h = args.pos_g2h
        self.pos_h2g = args.pos_h2g
        self.use_layer_norm = args.use_layer_norm
        self.mt = args.mt  # use for multi-task
        self.pos_input = args.pos_input # use position embedding

        embed_dim = embed_tokens.embedding_dim

        self.max_source_positions = args.max_source_positions

        self.embed_positions = (
            PositionalEmbedding(
                args.max_source_positions,
                embed_dim,
                self.padding_idx,
                learned=args.encoder_learned_pos,
            )
            if not args.no_token_positional_embeddings and self.pos_input
            else None
        )

        self.encoder = self.build_encoder(args,dictionary)
        self.layernorm_embedding = LayerNorm(embed_dim)

            
        self.lm_head = self.build_lm_head(embed_dim=args.encoder_embed_dim,output_dim=len(dictionary),activation_fn=args.activation_fn,weight=(self.embed_tokens.weight)) 
        if self.mt:
            self.lm_head_left = self.build_lm_head(embed_dim=args.encoder_embed_dim,output_dim=len(dictionary),activation_fn=args.activation_fn,weight=(self.embed_tokens.weight)) 
            self.lm_head_right = self.build_lm_head(embed_dim=args.encoder_embed_dim,output_dim=len(dictionary),activation_fn=args.activation_fn,weight=(self.embed_tokens.weight)) 
           

    def build_lm_head(self, embed_dim, output_dim, activation_fn, weight):
        return SlstmLMHead(embed_dim, output_dim, activation_fn, weight)

    def build_embedding(self, vocab_size, embedding_dim, padding_idx):
        return nn.Embedding(vocab_size, embedding_dim, padding_idx)

    def build_encoder(self, args,dictionary):
        return SLSTM(args,dictionary)

    def forward_embedding(self, src_tokens):
        x = embed = self.embed_tokens(src_tokens)
        if self.embed_positions is not None and not self.pos_h2g and not self.pos_g2h:
            x = embed + self.embed_positions(src_tokens)
        if self.layernorm_embedding is not None:
            x = self.layernorm_embedding(x)
        x = F.dropout(x, p=self.dropout, training=self.training)
        return x, embed

    def forward(
        self,
        src_tokens,
        features_only=False,
        return_all_hiddens=False,
        masked_tokens=None,
        **unused,
    ):
       
        x, _ = self.forward_embedding(src_tokens)
        encoder_padding_mask = src_tokens.eq(self.padding_idx)     
        x, c, g, gc, _ = self.encoder(x, encoder_padding_mask, src_tokens)

        x_left = None
        x_right = None
        
        if not features_only:
            x_raw = self.output_layer(x, masked_tokens=masked_tokens)
            
            if self.mt:
                x_left = self.output_layer_left(x, masked_tokens=masked_tokens)
                x_right = self.output_layer_right(x, masked_tokens=masked_tokens)
            return x_raw,x_left,x_right, g

        return x,None,None, g


    def output_layer(self, features, masked_tokens=None, **unused):
        return self.lm_head(features, masked_tokens) 

    def output_layer_left(self, features, masked_tokens=None, **unused):
        if self.mt:
            return self.lm_head_left(features, masked_tokens) 
        else:
            return None

    def output_layer_right(self, features, masked_tokens=None, **unused):
        if self.mt:
            return self.lm_head_right(features, masked_tokens)
        else:
            return None 

    def reorder_encoder_out(self, encoder_out, new_order):
        encoder_out["encoder_out"] = tuple(
            eo.index_select(1, new_order) for eo in encoder_out["encoder_out"]
        )
        if encoder_out["encoder_padding_mask"] is not None:
            encoder_out["encoder_padding_mask"] = [encoder_out["encoder_padding_mask"][0].index_select(
                0, new_order
            )]

        return encoder_out

    def max_positions(self):
        """Maximum input length supported by the encoder."""
        return self.max_source_positions


class SLSTM(FairseqEncoder):
    def __init__(self, args, dictionary):
        super(SLSTM, self).__init__(dictionary)
        self.args = args
        
        self.num_layers = args.encoder_layers

        self.hidden_size = args.encoder_embed_dim
        
        self.padding_idx = dictionary.pad()# 1

        self.layer = self.build_encoder_layer(args)
        
    def build_encoder_layer(self, args):
        layer = SLSTM_block(args, self.padding_idx)
        checkpoint = getattr(args, "checkpoint_activations", False)
        if checkpoint:
            offload_to_cpu = getattr(args, "offload_activations", False)
            layer = checkpoint_wrapper(layer, offload_to_cpu=offload_to_cpu)
        # if we are checkpointing, enforce that FSDP always wraps the
        # checkpointed layer, regardless of layer size
        min_params_to_wrap = (
            getattr(args, "min_params_to_wrap", DEFAULT_MIN_PARAMS_TO_WRAP)
            if not checkpoint
            else 0
        )
        layer = fsdp_wrap(layer, min_num_params=min_params_to_wrap)
        return layer

    def forward(self, x, mask, src_tokens):
        sequence_mask = torch.unsqueeze(1 - mask.type(torch.cuda.HalfTensor), dim=2)  
        masked_word_inputs = x * sequence_mask  # [bsz, seq_len, H]

        x_h, x_c, dummy_g_h, dummy_g_c = self.layer(masked_word_inputs, mask, src_tokens)
            
        return x_h, x_c, dummy_g_h, dummy_g_c ,None


class SLSTM_block(nn.Module):

    def __init__(self, args, padding_idx):
        super().__init__()
        self.slstm_kernel_size = args.slstm_kernel_size
        self.hidden_size = args.encoder_embed_dim

        self.num_layers = args.encoder_layers

        self.pos_g2h = args.pos_g2h
        self.pos_h2g = args.pos_h2g
        # self.use_layer_norm = args.use_layer_norm

        self.padding_idx = padding_idx
        self.dropout_module = FairseqDropout(
            args.dropout, module_name=self.__class__.__name__
        )

        self.activation_fn = utils.get_activation_fn(
            activation=str(args.activation_fn)
            if getattr(args, "activation_fn", None) is not None
            else "relu"
        )

        self.WV_t_ilrfsou = nn.Linear(4 * self.hidden_size, 7 * self.hidden_size, bias=True)
        self.U_t_ilrfsou = nn.Linear(1 * self.hidden_size, 7 * self.hidden_size, bias=False)
        self.WU_g_fo = nn.Linear(2 * self.hidden_size, 2 * self.hidden_size, bias=True)
        self.WU_g_f_ = nn.Linear(2 * self.hidden_size, 1 * self.hidden_size, bias=True)
        
        self.ln = args.ln # layer normalization

        if self.ln:
            self.i_norm = LayerNorm(self.hidden_size)
            self.l_norm = LayerNorm(self.hidden_size)
            self.r_norm = LayerNorm(self.hidden_size)
            self.f_norm = LayerNorm(self.hidden_size)
            self.s_norm = LayerNorm(self.hidden_size)
            self.o_norm = LayerNorm(self.hidden_size)
            self.u_norm = LayerNorm(self.hidden_size)

            self.gf_norm = LayerNorm(self.hidden_size)
            self.go_norm = LayerNorm(self.hidden_size)
            self.gf__norm = LayerNorm(self.hidden_size)

        if self.pos_g2h or self.pos_h2g:
            self.embed_positions = (
                PositionalEmbedding(
                    args.max_source_positions,
                    args.encoder_embed_dim,
                    self.padding_idx,
                    learned=args.encoder_learned_pos,
                )
                if not args.no_token_positional_embeddings
                else None
            )
        
        self.initgaussian = args.initgaussian
        self.reset_parameters()

    def reset_parameters(self):
        if self.initgaussian:
            print('initgaussian')
            nn.init.normal_(self.WV_t_ilrfsou.weight, mean=0, std=0.1)
            nn.init.normal_(self.U_t_ilrfsou.weight, mean=0, std=0.1)
            nn.init.normal_(self.WU_g_fo.weight, mean=0, std=0.1)
            nn.init.normal_(self.WU_g_f_.weight, mean=0, std=0.1) 
        else:
            nn.init.xavier_uniform_(self.WV_t_ilrfsou.weight)
            nn.init.xavier_uniform_(self.U_t_ilrfsou.weight)
            nn.init.xavier_uniform_(self.WU_g_fo.weight)
            nn.init.xavier_uniform_(self.WU_g_f_.weight)  


    def create_padding_variable(self, *shape):
        if torch.cuda.is_available():
            data = torch.zeros(*shape).to(device=torch.cuda.current_device())
        else:
            data = torch.zeros(*shape)
        var = autograd.Variable(data, requires_grad=False)
        return var

    def get_h_before(self, padding, hidden_states, step):
        _, src_len, _ = hidden_states.size()
        if step < src_len:
            displaced_hidden_states = hidden_states[:, :-step, :]
            return torch.cat([padding, displaced_hidden_states], dim=1)
        else:
            return padding[:, :src_len, :]

    def get_h_after(self, padding, hidden_states, step):
        _, src_len, _ = hidden_states.size()
        if step < src_len:
            displaced_hidden_states = hidden_states[:, step:, :]
            return torch.cat([displaced_hidden_states, padding], dim=1)
        else:
            return padding[:, :src_len, :]

    def forward(self, word_h, mask, src_tokens):
        shape = word_h.size()
        word_x = word_h.view(-1, shape[-1])
        Ux = self.U_t_ilrfsou(word_x)
        word_c = word_h
        
        sequence_mask = torch.unsqueeze(1 - mask.type(torch.cuda.HalfTensor), dim=2)  
        sequence_lengths = torch.sum(sequence_mask, dim=1)# len1,...,len_bsz  

        dummy_g_h = torch.sum(word_h, dim=1) / sequence_lengths  # [bsz, H]
        dummy_g_c = torch.sum(word_c, dim=1) / sequence_lengths  # [bsz, H]

        batch_size, src_len, hidden_size = shape[0], shape[1], shape[2]

        padding_list = [
            self.create_padding_variable((batch_size, step + 1, hidden_size)).type(torch.cuda.HalfTensor)
            for step in range(self.slstm_kernel_size)
        ]

        mask_softmax_score = -mask.float() * 1e25  
        mask_softmax_score_expanded = torch.unsqueeze(mask_softmax_score, dim=2).type(torch.cuda.HalfTensor) 

        for layer_idx in range(self.num_layers):
            ##########################################################################
            ### token node update
            
            word_h_before = [(self.get_h_before(padding_list[step], word_h, step + 1)* sequence_mask).view(-1, hidden_size) for step in range(self.slstm_kernel_size)]
            word_h_before = sum(word_h_before)

            word_h_after = [(self.get_h_after(padding_list[step], word_h, step + 1)* sequence_mask).view(-1, hidden_size) for step in range(self.slstm_kernel_size)]
            word_h_after = sum(word_h_after)
            
            word_c_before = [(self.get_h_before(padding_list[step], word_c, step + 1)* sequence_mask).view(-1, hidden_size) for step in range(self.slstm_kernel_size)]
            word_c_before = sum(word_c_before)

            word_c_after = [(self.get_h_after(padding_list[step], word_c, step + 1)* sequence_mask).view(-1, hidden_size) for step in range(self.slstm_kernel_size)]
            word_c_after = sum(word_c_after)

            word_h_before_after = torch.cat([word_h_before, word_h_after], dim=1)

            word_h = word_h.view(-1, hidden_size)
            word_c = word_c.view(-1, hidden_size)


            dummy_g_h_expand = torch.unsqueeze(dummy_g_h, dim=1).repeat(1, src_len, 1)
            masked_dummy_g_h_expand = (dummy_g_h_expand * sequence_mask).view(-1, hidden_size)  

            dummy_g_c_expand = torch.unsqueeze(dummy_g_c, dim=1).repeat(1, src_len, 1).view(-1, hidden_size) #bsz seqlen, hidden

            all_gates = (
                self.WV_t_ilrfsou(torch.cat([word_h, word_h_before_after, masked_dummy_g_h_expand], dim=1))
                + Ux
            )
            v_i, v_l, v_r, v_f, v_s, v_o, v_u = torch.chunk(all_gates, 7, dim=1)

            if self.ln:
                v_i = self.i_norm(v_i)
                v_l = self.l_norm(v_l)
                v_r = self.r_norm(v_r)
                v_f = self.f_norm(v_f)
                v_s = self.s_norm(v_s)
                v_o = self.o_norm(v_o)
                v_u = self.u_norm(v_u)


            g_i = torch.sigmoid(v_i)
            g_l = torch.sigmoid(v_l)
            g_r = torch.sigmoid(v_r)
            g_f = torch.sigmoid(v_f)
            if not self.pos_g2h:
                g_s = torch.sigmoid(v_s)
            else:
                g_s = torch.sigmoid(v_s + self.embed_positions(src_tokens).view(-1, hidden_size))

            g_o = torch.sigmoid(v_o)
            g_u = torch.tanh(v_u)


            ilrfs_gates = torch.cat(
                    [g_i.unsqueeze(1), g_l.unsqueeze(1), g_r.unsqueeze(1), g_f.unsqueeze(1), g_s.unsqueeze(1)], dim=1
                )
            softmax_ilrfs_gates = F.softmax(ilrfs_gates, dim=1)
            g_i, g_l, g_r, g_f, g_s = torch.chunk(softmax_ilrfs_gates, 5, dim=1)
            g_i, g_l, g_r, g_f, g_s = g_i.squeeze(1), g_l.squeeze(1), g_r.squeeze(1), g_f.squeeze(1), g_s.squeeze(1)
            
            word_c = g_u * g_i + word_c_before * g_l + word_c_after * g_r + word_c * g_f + dummy_g_c_expand * g_s
            word_h = g_o * torch.tanh(word_c)


            word_h = self.dropout_module(word_h)

            word_h = word_h.view(batch_size, src_len, hidden_size)
            word_c = word_c.view(batch_size, src_len, hidden_size)
            word_h = word_h * sequence_mask
            word_c = word_c * sequence_mask

            ##########################################################################
            ### sentence node update
            
            word_h_avg = torch.sum(word_h, dim=1) / sequence_lengths

            dummy_fo_gates = self.WU_g_fo(torch.cat([dummy_g_h, word_h_avg], dim=1))
            dummy_g_f, dummy_g_o = torch.chunk(dummy_fo_gates, 2, dim=1)

            dummy_g_f = torch.sigmoid(dummy_g_f)
            dummy_g_o = torch.sigmoid(dummy_g_o)

            if not self.pos_h2g:
                reshaped_hidden_output = word_h.view(-1, hidden_size)
            else:
                reshaped_hidden_output = (word_h + self.embed_positions(src_tokens)).view(-1, hidden_size)
            dummy_g_f__gates = self.WU_g_f_(                        
                    torch.cat([reshaped_hidden_output,masked_dummy_g_h_expand], dim=1)
                )

            if self.ln:
                dummy_g_f = self.gf_norm(dummy_g_f)
                dummy_g_o = self.go_norm(dummy_g_o)
                dummy_g_f__gates = self.gf__norm(dummy_g_f__gates)


            dummy_g_f_ = torch.sigmoid(dummy_g_f__gates)

            masked_dummy_g_f_ = (
                dummy_g_f_.view(shape[0], src_len, hidden_size) + mask_softmax_score_expanded
            )
            softmax_gates = F.softmax(torch.cat([masked_dummy_g_f_, torch.unsqueeze(dummy_g_f, dim=1)], dim=1),dim=1)
            

            g_f_ = softmax_gates[:, :src_len, :]
            g_g = softmax_gates[:, src_len:, :]      
            dummy_g_c = (
                torch.sum(g_f_ * word_c, dim=1)
                + torch.squeeze(g_g, dim=1) * dummy_g_c
            )

            dummy_g_h = dummy_g_o * torch.tanh(dummy_g_c)
            dummy_g_h = self.dropout_module(dummy_g_h)

        return word_h, word_c, dummy_g_h, dummy_g_c

@register_model_architecture("slstm", "slstm")
def base_architecture(args):

    args.dropout = getattr(args, "dropout", 0.1)
    args.max_source_positions = getattr(args, "max_positions", 512)
    args.activation_fn = getattr(args, "activation_fn", "gelu")
    args.no_token_positional_embeddings = getattr(args, "no_token_positional_embeddings", False)
    args.layernorm_embedding = getattr(args, "layernorm_embedding", False)
    args.encoder_learned_pos = getattr(args, "encoder_learned_pos", True)
    args.slstm_kernel_size = getattr(args, "slstm_kernel_size", 1)
    args.untie_weights = getattr(args, "untie_weights", False)
    args.pooler_activation_fn = getattr(args, "pooler_activation_fn", "tanh")
    args.pooler_dropout = getattr(args, "pooler_dropout", 0.1)
    args.encoder_layers = getattr(args, "encoder_layers", 10)
    args.encoder_embed_dim = getattr(args, "encoder_embed_dim", 1792) # 1024/1280/1536/1792/2048/2304
    args.pos_h2g = getattr(args, "pos_h2g", True)
    args.pos_g2h = getattr(args, "pos_g2h", True)
    args.use_layer_norm = getattr(args, "use_layer_norm", False)
    args.use_noise = getattr(args, "use_noise", False)
    args.mt = getattr(args, "mt", False)
    args.initgaussian = getattr(args, "initgaussian", False)
    args.ln = getattr(args, "ln", False)
    args.pos_input = getattr(args, "pos_input", False)

@register_model_architecture("slstm", "slstm1280")
def slstm1280_architecture(args):
    args.encoder_embed_dim = getattr(args, "encoder_embed_dim", 1280)
    base_architecture(args)

@register_model_architecture("slstm", "slstm1792")
def slstm1792_architecture(args):
    args.encoder_embed_dim = getattr(args, "encoder_embed_dim", 1792)
    base_architecture(args)

@register_model_architecture("slstm", "slstm1792_ln_posinput")
def slstm1792_ln_posinput_architecture(args):
    args.encoder_embed_dim = getattr(args, "encoder_embed_dim", 1792)
    args.ln = getattr(args, "ln", True)
    args.pos_h2g = getattr(args, "pos_h2g", False)
    args.pos_g2h = getattr(args, "pos_g2h", False)
    args.pos_input = getattr(args, "pos_input", True)
    base_architecture(args)
    
@register_model_architecture("slstm", "slstm1280_ln_posinput_layer24")
def slstm1280_ln_posinput_layer24_architecture(args):
    args.encoder_embed_dim = getattr(args, "encoder_embed_dim", 1280)
    args.ln = getattr(args, "ln", True)
    args.pos_h2g = getattr(args, "pos_h2g", False)
    args.pos_g2h = getattr(args, "pos_g2h", False)
    args.pos_input = getattr(args, "pos_input", True)
    args.encoder_layers = getattr(args, "encoder_layers", 24)
    base_architecture(args)
